On the Implicit Adversariality of Catastrophic Forgetting in Deep Continual Learning

Continual learning seeks the human-like ability to accumulate new skills in machine intelligence. Its central challenge is catastrophic forgetting, whose underlying cause has not been fully understood for deep networks. In this paper, we demystify catastrophic forgetting by revealing that the new-task training is implicitly an adversarial attack against the old-task knowledge. Specifically, the new-task gradients automatically and accurately align with the sharp directions of the old-task loss landscape, rapidly increasing the old-task loss. This adversarial alignment is intriguingly counter-intuitive because the sharp directions are too sparsely distributed to align with by chance. To understand it, we theoretically show that it arises from training's low-rank bias, which, through forward and backward propagation, confines the two directions into the same low-dimensional subspace, facilitating alignment. Gradient projection (GP) methods, a representative family of forgetting-mitigating methods, reduce adversarial alignment caused by forward propagation, but cannot address the alignment due to backward propagation. We propose backGP to address it, which reduces forgetting by 10.8% and improves accuracy by 12.7% on average over GP methods.

==> pic/3d_loss_landscape.py <==
# Plot a single 3D surface with both high and low curvature arrows on it
import numpy as np
from matplotlib import cm
import matplotlib.pyplot as plt
from matplotlib.textpath import TextPath
from matplotlib.patches import PathPatch
from matplotlib.font_manager import FontProperties
from mpl_toolkits.mplot3d import art3d
from matplotlib.path import Path
from matplotlib.patches import FancyArrowPatch

def add_text_xyplane(ax, text, origin=(0,0,0), size=1.0, 
                     direction=(1,0), facecolor="k", edgecolor=None, 
                     alpha=1.0, ha="center", va="center", line_spacing=1.2,
                     pad=0.0, **font_kwargs):
    """
    在 3D 图的 xy 平面 (z=origin[2]) 上添加文字（支持多行），不随相机旋转。

    参数
    ----
    ax : matplotlib 3D Axes
    text : str
        显示的文字，可以包含 '\\n' 换行
    origin : (x,y,z)
        文字锚点位置
    size : float
        文字缩放大小（数据坐标单位）
    direction : (dx,dy)
        指定文字在 xy 平面的水平方向（例如 (1,0) 沿 x 轴）
    facecolor, edgecolor, alpha : 
        patch 的填充颜色、边框颜色、不透明度
    ha : {'left','center','right'}
        水平对齐方式
    va : {'bottom','center','top','baseline'}
        垂直对齐方式（针对多行整体）
    line_spacing : float
        行间距倍数（基于字体高度）
    font_kwargs : 
        传递给 FontProperties 的字体设置，例如 family='serif', weight='bold'
    """
    fp = FontProperties(**font_kwargs)

    # 拆分行
    lines = text.splitlines()
    textpaths = [TextPath((0,0), line, size=size, prop=fp) for line in lines]

    # 各行的包围盒
    bbs = [tp.get_extents() for tp in textpaths]
    widths = [bb.width for bb in bbs]
    heights = [bb.height for bb in bbs]

    max_width = max(widths)
    line_height = size * line_spacing
    total_height = line_height * len(lines)

    print(line_height, total_height)

    patches = []

    for i, tp in enumerate(textpaths):
        bb = bbs[i]
        xmin, ymin, xmax, ymax = bb.xmin, bb.ymin, bb.xmax, bb.ymax
        w, h = xmax - xmin, ymax - ymin

        # 水平对齐
        if ha == "center":
            dx = - (xmin + w/2)
        elif ha == "right":
            dx = - xmax
        else:  # 'left'
            dx = - xmin

        # 垂直对齐 (整体)
        if va == "center":
            dy_global = total_height/2
        elif va == "bottom":
            dy_global = total_height + pad
        elif va == "top":
            dy_global = 0 - pad
        elif va == "baseline":
            dy_global = 0
        else:
            raise ValueError("va must be one of 'bottom','center','top','baseline'")

        dy = - ymin + (dy_global - (i+1)*line_height)

        tp = tp.transformed(plt.matplotlib.transforms.Affine2D().translate(dx, dy))

        # 旋转
        dx_dir, dy_dir = np.array(direction, dtype=float)
        angle = np.degrees(np.arctan2(dy_dir, dx_dir))
        tp = tp.transformed(
            plt.matplotlib.transforms.Affine2D().rotate_deg(angle)
        )

        # 缩放
        # tp = tp.transformed(
            # plt.matplotlib.transforms.Affine2D().scale(size)
        # )

        # Patch
        patch = PathPatch(tp, facecolor=facecolor, edgecolor=edgecolor, alpha=alpha, lw=0)
        ax.add_patch(patch)
        art3d.pathpatch_2d_to_3d(patch, z=origin[2], zdir="z")
        patch._segment3d += np.array([origin[0], origin[1], 0])

        patches.append(patch)

    return patches


def add_arrow_xyplane(ax, start, end, z=0,
                      color="k", lw=2.0, alpha=1.0,
                      head_length=0.2, head_width=0.1):
    """
    在 3D 图的 xy 平面 (z=常数) 上画 2D 箭头（躯干 + 三角头），不依赖 FancyArrowPatch。
    
    参数
    ----
    ax : 3D Axes
    start, end : (x,y)
        起点和终点
    z : float
        箭头所在平面的 z 值
    color : str
        填充颜色
    lw : float
        躯干宽度
    head_length : float
        箭头尖长度（数据坐标单位）
    head_width : float
        箭头尖宽度（数据坐标单位）
    """
    x0, y0 = start
    x1, y1 = end
    dx, dy = x1 - x0, y1 - y0
    L = np.hypot(dx, dy)
    if L == 0:
        return None

    # 单位方向
    ux, uy = dx / L, dy / L

    # 躯干末端位置（箭头头部开始的位置）
    x_body_end = x1 - head_length * ux
    y_body_end = y1 - head_length * uy

    # 法向量（用于加宽）
    nx, ny = -uy, ux

    # 躯干矩形四个顶点
    half_w = lw / 2.0
    body = [
        (x0 + nx * half_w, y0 + ny * half_w),
        (x_body_end + nx * half_w, y_body_end + ny * half_w),
        (x_body_end - nx * half_w, y_body_end - ny * half_w),
        (x0 - nx * half_w, y0 - ny * half_w),
    ]

    # 三角箭头
    head = [
        (x_body_end + nx * head_width/2, y_body_end + ny * head_width/2),
        (x1, y1),
        (x_body_end - nx * head_width/2, y_body_end - ny * head_width/2),
    ]

    # 合并 path
    verts = body + [body[0]] + head + [head[0]]
    codes = (
        [Path.MOVETO] + [Path.LINETO]*(len(body)-1) + [Path.CLOSEPOLY] +
        [Path.MOVETO] + [Path.LINETO]*(len(head)-1) + [Path.CLOSEPOLY]
    )
    path = Path(verts, codes)

    patch = PathPatch(path, facecolor=color, edgecolor=color, alpha=alpha, lw=0)
    ax.add_patch(patch)
    art3d.pathpatch_2d_to_3d(patch, z=z, zdir="z")
    return patch

plt.rcParams["text.usetex"] = True
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Helvetica",
})
plt.rcParams["text.latex.preamble"] = r"\usepackage{bm}" + '\n' + r"\usepackage{amsmath}"

# Grid
x = np.linspace(-3, 3, 200)
y = np.linspace(-3, 3, 200)
x = x/1.1 - 0.6
y = y/1.1 + 0.6
X, Y = np.meshgrid(x, y)
z_offset = 1.0

# Rotated coordinates (60°)
theta = np.pi/3*2
u =  X*np.cos(theta) + Y*np.sin(theta)
v = -X*np.sin(theta) + Y*np.cos(theta)
a, b = 6.0, 0.8
Z = a*u**2 + b*v**2 + z_offset

fig = plt.figure(figsize=(7,6))
ax = fig.add_subplot(projection='3d', computed_zorder=False)
ax.set_zlim(0, z_offset + 100)

# Surface
# Create a custom colormap based on Blues, but start from a light blue instead of white
blues = cm.get_cmap("Blues", 256)
newcolors = blues(np.linspace(0.3, 1, 256))  # skip the very lightest part
custom_blues = cm.colors.ListedColormap(newcolors)

surf = ax.plot_surface(X, Y, Z, cmap=custom_blues, linewidth=0, antialiased=True, alpha=0.8, zorder=100000000)
# Contour projection
ax.contour(X, Y, Z, zdir='z', offset=0, cmap=custom_blues, levels=12, alpha=0.6, zorder=-100000000)

# Compute eigenvectors of quadratic form for arrow directions
# Quadratic form matrix in (x,y): M = R^T diag(a,b) R
R = np.array([[np.cos(theta), np.sin(theta)],[-np.sin(theta), np.cos(theta)]])
M = R.T @ np.diag([a, b]) @ R
eigvals, eigvecs = np.linalg.eigh(M)

# Place arrows starting near bottom (0,0,0)
for val, vec, color, name, name_va, text_dir, name_ha in zip(eigvals, eigvecs.T, ["black","black"], ["Low-Curvature\nDirection", "High-Curvature\nDirection"], ['bottom', 'bottom'], [-1,+1], ['left', 'right']):
    # Start point near origin
    start = np.array([0,0,0])
    # Direction vector in x,y
    dir_xy = vec*1.5
    # Height difference
    end_z = val*1.5**2  # approximate
    end_z = 0
    # ax.quiver(start[0], start[1], start[2],
              # dir_xy[0] * 2.5, dir_xy[1] * 2.5, end_z,
              # color=color, arrow_length_ratio=0.4, linewidth=6,  )
    add_arrow_xyplane(
        ax, 
        start=(start[0], start[1]), 
        end=(dir_xy[0] * 2.5, dir_xy[1] * 2.5),
        color=color,
        # mutation_scale=3,
        lw=0.15,
        head_length=0.8,
        head_width=0.4
    )
    # Add label near the arrow tip
    tip = start[:2] + dir_xy * 3.5
    # Compute angle for text rotation (in degrees)
    angle = np.degrees(np.arctan2(dir_xy[1], dir_xy[0]))
    # ax.text(dir_xy[0] * 2.5 /5, dir_xy[1] * 2.5 /5, 0, name, zdir=(dir_xy[0], dir_xy[1], 0),ha='right', va=name_va, fontsize=12, weight='bold', rotation_mode='default')
    add_text_xyplane(ax, name, origin=(dir_xy[0]*2.5/9, dir_xy[1]*2.5/9, 0.3), direction=(-dir_xy[0] * text_dir, -dir_xy[1] * text_dir), size=0.4, ha=name_ha, va=name_va, pad=0.2, weight='bold', family='DejaVu Sans', line_spacing=0.9)
    
ax.scatter([0], [0], [0], color="black", s=60, zorder=1000000)
# ax.text(+0.2, +0.2, 0, r'$\bm{\theta}_{\text{1}}$', color="black", fontsize=16, ha='left', va='top')

# 绘制两个单位向量，由大小曲率方向以不同比例混合而成
mix_ratios = [(0.8, 0.2), (0.2, 0.8)]
colors = ["purple", "red"]
names = ["Mix 1", "Mix 2"]
for (r1, r2), color, name, forgetting_label, end_label in zip(mix_ratios, colors, names, ['Negligible\nforgetting', 'Catastrophic\nforgetting'], [r'$\bm{\theta}_{\text{mis}}$', r'$\bm{\theta}_{\text{align}}$']):
    mix_vec = eigvecs[:,0]*r1 + eigvecs[:,1]*r2
    mix_vec = mix_vec / np.linalg.norm(mix_vec)
    start = np.array([0,0,0])
    tip_xy = mix_vec * 3
    # 计算 loss landscape 上的高度
    tip_z = tip_xy.T @ M @ tip_xy + z_offset
    # ax.quiver(start[0], start[1], start[2],
                # tip_xy[0], tip_xy[1], 0,
                # color=color, arrow_length_ratio=0.3, linewidth=4)
    add_arrow_xyplane(
        ax,
        start=(start[0], start[1]),
        end=(tip_xy[0] * 0.95, tip_xy[1] * 0.95),
        color=color,
        lw=0.1,
        head_length=0.6,
        head_width=0.3,
    )
    # 标注
    # ax.text(tip_xy[0], tip_xy[1], 0, name, color=color, fontsize=12, ha='center', va='bottom', weight='bold')

    # 绘制 x, y 轴的虚线垂线
    # 绘制 x, y 轴的虚线垂线，增加虚线里面的小线段的数量
    # num_segments = 15
    # zs = np.linspace(0, tip_z, num_segments + 1)
    # for i in range(num_segments):
        # # 只在偶数段画线，实现虚线效果
        # if i % 2 == 0:
            # ax.plot([tip_xy[0], tip_xy[0]], [tip_xy[1], tip_xy[1]], [zs[i], zs[i+1]], color=color, linewidth=2)
    ax.plot([tip_xy[0], tip_xy[0]], [tip_xy[1], tip_xy[1]], [0, tip_z], color=color, linewidth=2, linestyle='dashed')
    # 在虚线上添加与虚线平行的标注
    # 计算文本位置（虚线中点稍微偏上）
    label_pos = np.array([tip_xy[0] * 1.1, tip_xy[1] * 1.1, tip_z * 0.5])
    # 计算文本旋转角度，使其与虚线方向平行
    angle = np.degrees(np.arctan2(tip_xy[1], tip_xy[0]))
    # ax.text(label_pos[0], label_pos[1], label_pos[2], forgetting_label,
        # color=color, fontsize=12, ha='right', va='bottom', weight='bold',
        # rotation=angle, rotation_mode='anchor')
    # 在虚线的始末绘制点
    ax.scatter([tip_xy[0]], [tip_xy[1]], [0], color=color, s=60, zorder=10)
    ax.scatter([tip_xy[0]], [tip_xy[1]], [tip_z], color=color, s=20, zorder=10)
    # ax.text(tip_xy[0] * 1.1, tip_xy[1] * 1.1, 0, end_label, color=color, fontsize=16, ha='right', va='top', weight='bold')

ax.set_xlabel("Weight space")
ax.set_ylabel("Weight space")
ax.set_zlabel("Old-task Loss")
ax.view_init(elev=38, azim=162)

ax.grid(False)
for axis in [ax.xaxis, ax.yaxis, ax.zaxis]:
    axis.pane.fill = False
    axis.pane.set_edgecolor('white')

ax.set_xticklabels([])
ax.set_yticklabels([])
ax.set_zticklabels([])

# 使坐标轴标签和坐标轴靠得更近
ax.xaxis.labelpad = 0
ax.yaxis.labelpad = 0
ax.zaxis.labelpad = 0

fig.tight_layout()
# out_combined = "/mnt/data/loss_landscape_with_arrows.png"
# plt.savefig(out_combined, dpi=300, bbox_inches="tight")
plt.show()

# print("Saved:", out_combined)

